Structure of the set of quantum correlators via semidefinite programming

Quantum information leverages properties of quantum behaviors in order to perform useful tasks such as secure communication and randomness certification. Nevertheless, not much is known about the intricate geometric features of the set quantum behaviors. In this paper we study the structure of the set of quantum correlators using semidefinite programming. Our main results are (i) a generalization of the analytic description by Tsirelson-Landau-Masanes, (ii) necessary and sufficient conditions for extremality and exposedness, and (iii) an operational interpretation of extremality in the case of two dichotomic measurements, in terms of self-testing. We illustrate the usefulness of our theoretical findings with many examples and extensive computational work.

==> anc/exposedCorr.m <==
% Checks if the input correlation is exposed
% [diagnose, X, Z, R] = exposedCorr(corr,quiet);
%
% (a) dual has non-degenerate solutions: exists Zopt s.t. (M*Zopt=0 & M*Ai=0) => M=0
% (b) rank(Xopt o Xopt) = nchoosek(rank(corr)+1,2)
% (c) corr(m,n) is extremal
% (d) strict complementarity: rank(Xopt)+rank(Zopt)=m+n
%
% (a) is equivalent to primal having unique solution
%
% thm: (a)&(b)=>(c)
% thm: (a)&(not b)=>(not c)
%         (not a)&(d)=>(not c)
%
% diagnose: -1 not extremal
%                0 inconclusive
%                1 extremal
%                1.5 exposed
%                2 not quantum
% R is the matrix that represents the linear system of nondegeneracy
% R is full column rank <=> nondegenerate
%             
%
% requires pre-generated basis for corr(m,n), see genCorrBasis.m
% requires yalmip and mosek
% written by Cai Yu, 2018-8-31
% theory by Le Phuc Thinh, Antonios Varvitsiotis and Cai Yu
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [diagnose, X3, Z3, R3] = exposedCorr(corr, quiet)

if nargin<2
    quiet = 1;
end
% quiet = 1, no output
% quiet = 0, moderate output
% quiet = -1, print everything


% tolerance for 0
tol = 1e-12;

[m, n] = size(corr);

% load the basis for corr(m,n)
filename = ['corrBasis' num2str(m) num2str(n)];
try 
    load(filename);
catch
    error('Required corrBasismn does not exist.')
end
    
%% step 1
% solve the completion

v = sdpvar(1,size(basisVar,3));

% construct the C matrix
X = [eye(m), corr;
       corr', eye(n)];
for ii=1:length(v)
    X = X + v(ii)*basisVar(:,:,ii);
end

F = X>=0;
obj = 0;
options = sdpsettings('solver','mosek','verbose',0);
% reduce the tolerance of the relative primal dual gap; default 1e-8; for solver = mosek
options.mosek.MSK_DPAR_INTPNT_CO_TOL_REL_GAP = 1e-12;
sol = optimize(F,obj,options);

% get the primal solution
Xopt = double(X);
% get the dual solution from the solver
Zopt = dual(F(1));

if sol.problem~=0
%     error('correlation possible not quantum')
    diagnose = 2;
    R = nan;
    return;
end



%% step 2
% check (a)
% check if primal solution is non-degenerate

% kernel/rank approach
k=1; R = zeros((m+n)*(m+n+1)/2,size(basisVar,3));
for i=1:(m+n)
    for j=i:(m+n)
        for l=1:size(basisVar,3)
            t = Zopt*basisVar(:,:,l);
            R(k,l) = t(i,j);
        end
        k = k+1;
    end
end

% if rank(R) = size(R,2), kernel = 0, non-degenerate;
% if rank(R) < size(R,2), degenerate
nondegenerateDual = rank(R,tol)== size(R,2);
% output R instead;

%% step 3
% check (b)
if quiet<0
    fprintf('\n');
    disp(['rank(Xopt o Xopt) = ' num2str(rank(Xopt.*Xopt,tol)) ]); fprintf('\n')
    disp(['nchoosek(rank(corr)+1,2) = ' num2str(nchoosek(rank(corr,tol)+1,2))]); fprintf('\n')
end
    
primalRankCondition = rank(Xopt.*Xopt,tol)==nchoosek(rank(corr,tol)+1,2); 


%% step 4
% check (d)
% we need rank(X)+rank(Z) = dim(corr) = 4
rkX = rank(Xopt,tol);
rkZ = rank(Zopt,tol);

if quiet<0
    disp(['rank(X) = ' num2str(rkX) ]); fprintf('\n')
    disp(['rank(Z) = ' num2str(rkZ) ]); fprintf('\n')
    disp(['m+n = ' num2str(m+n)]); fprintf('\n')
end

strictComplementarity = (rkX+rkZ==m+n);

%% diagnose
if nondegenerateDual==1
    if primalRankCondition==1
        if quiet<1
            disp('The input correlation is extremal.');fprintf('\n');
        end
            diagnose = 1;
    else
        if quiet<1
            disp('The input correlation is not extremal. Rank condition failed.');fprintf('\n');
        end
            diagnose = -1;
    end
elseif strictComplementarity==1
    if quiet<1
        disp('The input correlation is not extremal. Degenerate dual and strict complementarity holds.');fprintf('\n');
    end
    diagnose = -1;
else
    if quiet<1
        disp('inconclusive.');fprintf('\n');
    end
        diagnose = 0;
end

%% exposedness
if diagnose == 1
    % solve the other SDP
    lambda = Zopt(1:m,(m+1):end);
    Lambda = [zeros(m) lambda; lambda' zeros(n)];
    X = sdpvar(m+n);
    F3 = [diag(X)==1;X>=0];
    solvesdp(F3, trace(Lambda*X),options);
    X3 = double(X);
    Z3 = dual(F3(2));
    
    basisM = cat(3,basisObs(:,:,2:end),basisVar);
    % check Z3 is nondegenerate
    k=1; R3 = zeros((m+n)*(m+n+1)/2,size(basisM,3));
    for i=1:(m+n)
        for j=i:(m+n)
            for l=1:size(basisM,3)
                t = Z3*basisM(:,:,l);
                R3(k,l) = t(i,j);
            end
            k = k+1;
        end
    end

    % if rank(R) = size(R,2), kernel = 0, non-degenerate;
    % if rank(R) < size(R,2), degenerate
    nondegenerateDual2 = rank(R3,1e-5)== size(R3,2);
    
    if nondegenerateDual2==1
        diagnose = 1.5;
    end
    
end

end


% Mayers-Yao dual non-degenerate dual solution
% s = 3*sqrt(2)+1; t=sqrt(2);
% Z1 = [2*s 0 0 -6*t 2 -2*t;
%               0 2*s 0 2 -6*t -2*t;
%               0 0 s+1 -2*t -2*t 3-s;
%               -6*t 2 -2*t 2*s 0 0;
%               2 -6*t -2*t 0 2*s 0;
%               -2*t -2*t 3-s 0 0 s+1];
%   


==> anc/extremalCorr.m <==
% Checks if the input correlation is extremal
% [diagnose, Xopt, Zopt, R] = extremalCorr(corr,quiet);
%
% (a) dual has non-degenerate solutions: exists Zopt s.t. (M*Zopt=0 & M*Ai=0) => M=0
% (b) rank(Xopt o Xopt) = nchoosek(rank(corr)+1,2)
% (c) corr(m,n) is extremal
% (d) strict complementarity: rank(Xopt)+rank(Zopt)=m+n
%
% (a) is equivalent to primal having unique solution
%
% thm: (a)&(b)=>(c)
% thm: (a)&(not b)=>(not c)
%         (not a)&(d)=>(not c)
%
% diagnose: -1 not extremal
%                0 inconclusive
%                1 extremal
%                2 not quantum
% R is the matrix that represents the linear system of nondegeneracy
% R is full column rank <=> nondegenerate
%             
%
% requires pre-generated basis for corr(m,n), see genCorrBasis.m
% requires yalmip and mosek
% written by Cai Yu, 2018-5-5
% theory by Le Phuc Thinh, Antonios Varvitsiotis and Cai Yu
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [diagnose, Xopt, Zopt, R] = extremalCorr(corr, quiet)

if nargin<2
    quiet = 1;
end
% quiet = 1, no output
% quiet = 0, moderate output
% quiet = -1, print everything


% tolerance for 0
tol = 1e-12;

[m, n] = size(corr);

% load the basis for corr(m,n)
filename = ['corrBasis' num2str(m) num2str(n)];
try 
    load(filename);
catch
    error('Required corrBasismn does not exist.')
end
    
%% step 1
% solve the completion

v = sdpvar(1,size(basisVar,3));

% construct the C matrix
X = [eye(m), corr;
       corr', eye(n)];
for ii=1:length(v)
    X = X + v(ii)*basisVar(:,:,ii);
end

F = X>=0;
obj = 0;
options = sdpsettings('solver','mosek','verbose',0);
% reduce the tolerance of the relative primal dual gap; default 1e-8; for solver = mosek
options.mosek.MSK_DPAR_INTPNT_CO_TOL_REL_GAP = 1e-12;
sol = optimize(F,obj,options);

% get the primal solution
Xopt = double(X);
% get the dual solution from the solver
Zopt = dual(F(1));

if sol.problem~=0
%     error('correlation possible not quantum')
    diagnose = 2;
    M = nan;
    return;
end



%% step 2
% check (a)
% check if primal solution is non-degenerate

% % check (a)
% kernel/rank approach
k=1; R = zeros((m+n)*(m+n+1)/2,size(basisVar,3));
for i=1:(m+n)
    for j=i:(m+n)
        for l=1:size(basisVar,3)
            t = Zopt*basisVar(:,:,l);
            R(k,l) = t(i,j);
        end
        k = k+1;
    end
end

% if rank(R) = size(R,2), kernel = 0, non-degenerate;
% if rank(R) < size(R,2), degenerate
nondegenerateDual = rank(R,tol)== size(R,2);

%% step 3
% check (b)
if quiet<0
    fprintf('\n');
    disp(['rank(Xopt o Xopt) = ' num2str(rank(Xopt.*Xopt,tol)) ]); fprintf('\n')
    disp(['nchoosek(rank(corr)+1,2) = ' num2str(nchoosek(rank(corr,tol)+1,2))]); fprintf('\n')
end
    
primalRankCondition = rank(Xopt.*Xopt,tol)==nchoosek(rank(corr,tol)+1,2); 


%% step 4
% check (d)
% we need rank(X)+rank(Z) = dim(corr) = 4
rkX = rank(Xopt,tol);
rkZ = rank(Zopt,tol);

if quiet<0
    disp(['rank(X) = ' num2str(rkX) ]); fprintf('\n')
    disp(['rank(Z) = ' num2str(rkZ) ]); fprintf('\n')
    disp(['m+n = ' num2str(m+n)]); fprintf('\n')
end

strictComplementarity = (rkX+rkZ==m+n);

%% diagnose
if nondegenerateDual==1
    if primalRankCondition==1
        if quiet<1
            disp('The input correlation is extremal.');fprintf('\n');
        end
            diagnose = 1;
    else
        if quiet<1
            disp('The input correlation is not extremal. Rank condition failed.');fprintf('\n');
        end
            diagnose = -1;
    end
elseif strictComplementarity==1
    if quiet<1
        disp('The input correlation is not extremal. Degenerate dual and strict complementarity holds.');fprintf('\n');
    end
    diagnose = -1;
else
    if quiet<1
        disp('inconclusive.');fprintf('\n');
    end
        diagnose = 0;
end

end

==> anc/genCorrBasis.m <==
% generate the basis matrices for corr(m,n)
% and store in a mat file for future use
% see extremalCorr_mn.m
% 
% requires buildNPA.m and assignVariableNPA.m
% written by Cai Yu, 2018-5-5
% requires buildNPA and assignaVaraibleNPA

for n=2:6
    for m=2:6
        % two party, m, n inputs for Alice and Bob resp., binary outcomes
        scene = {2*ones(1,m), 2*ones(1,n)}; 
        M = buildNPA(scene,1,1);
        % remove the marginals, keep only the correlator;
        M = M(2:end,2:end);
        
        [strm nVar refVar refObs] = assignVariableNPA(M);        
        strm = ['[' strm '];'];
        nObs = length(refObs);
        
        % the output bases, one for variables, one for observables
        basisVar = zeros(m+n,m+n,nVar);
        basisObs = zeros(m+n,m+n,nObs);
        
        % fill up the bases
        % the variables
        for ii = 1:nVar
            u = zeros(1,nObs);
            v = zeros(1,nVar);
            v(ii) = 1;
            mTemp = eval(strm);
            basisVar(:,:,ii) = mTemp;
        end
                
        % the observables
        for ii = 1:nObs
            u = zeros(1,length(refObs));
            v = zeros(1,length(refVar));
            u(ii) = 1;
            mTemp = eval(strm);
            basisObs(:,:,ii) = mTemp;
        end
        filename = ['corrBasis' num2str(m) num2str(n)];
        save(filename,'basisVar', 'basisObs');
    end
end

==> anc/randExtremeCorr22.m <==
function corr = randExtremeCorr22(showplt)
% corr = randExtremeCorr22(0);
% generates a random extremal point in corr(2,2)
% first generate three unit vectors (three angles)
% 0<=th1, th2, th3 <=pi
% the fourth is fixed by the first three
% th4 = th1+th2+th3 or th4 = th1 + th2 + th3 - 2*pi
% then the correlation is given by:
% [cos(th1) cos(th2); cos(th3) cos(th4)]

if nargin==0
    showplt=0;
end

while true
    th1 = pi*rand;
    th2 = pi*rand;
    th3 = pi*rand;

    th4 = th1+th2+th3;

    % 0<=th4<=pi, keep
    % pi<=th4<=2*pi, discard
    % 2*pi<=th4<=3*pi, th4 = th4-2*pi
    if th4<=pi
        break;
    elseif pi<th4<2*pi
        % try again
    else % 2*pi<=th4<=3*pi
        th4 = th4-2*pi;
        break;
    end
    
end

C = cos([th1 th2 th3 th4]);
S = sin([th1 th2 th3 th4]);

% plot the vectors for fun
if showplt==1
    V = [0,0; C(1) S(1);
            0 0; C(2) S(2);
            0 0; C(3) S(3);
            0 0; C(4) S(4)]';

    plot(V(1,:),V(2,:))
    hold on
    x = -1:0.01:1;
    plot(x,sqrt(1-x.^2));
    hold off
    pbaspect([2 1 1])    
end
    
corr = reshape(C,2,2);

end
    


==> anc/readme.txt <==
1. CorrBasis are pregenerated basis for Cor(n,m) for different n, m's.
2. extremalCorr and exposedCorr check if a correlators is extremal or exposed.
3. randExtremeCorr22 generates a random extremal correlators in Cor(2,2).

Example: [diagnose X Z R] = extremalCorr(randExtremeCorr22)
         [diagnose X Z R] = exposedCorr([1 0 1/sqrt(2); 0 1 1/sqrt(2); 1/sqrt(2) 1/sqrt(2) 1])
